On the seeds and the great-grandchildren of a numerical semigroup

We present a revisit of the seeds algorithm to explore the semigroup tree. First, an equivalent definition of seed is presented, which seems easier to manage. Second, we determine the seeds of semigroups with at most three left elements. And third, we find the great-grandchildren of any numerical semigroup in terms of its seeds. The RGD algorithm is the fastest known algorithm at the moment. But if one compares the originary seeds algorithm with the RGD algorithm, one observes that the seeds algorithm uses more elaborated mathematical tools while the RGD algorithm uses data structures that are better adapted to the final C implementations. For genera up to around one half of the maximum size of native integers, the newly defined seeds algorithm performs significantly better than the RGD algorithm. For future compilators allowing larger native sized integers this may constitute a powerful tool to explore the semigroup tree up to genera never explored before. The new seeds algorithm uses bitwise integer operations, the knowledge of the seeds of semigroups with at most three left elements and of the great-grandchildren of any numerical semigroup, apart from techniques such as parallelization and depth first search as wisely introduced in this context by Fromentin and Hivert. The algorithm has been used to prove that there are no Eliahou semigroups of genus $66$, hence proving the Wilf conjecture for genus up to $66$. We also found three Eliahou semigroups of genus $67$. One of these semigroups is neither of Eliahou-Fromentin type, nor of Delgado's type. However, it is a member of a new family suggested by Shalom Eliahou.

==> seeds-algorithm-noparallelization.cpp <==
/*
 *
 * Copyright (c) 2022 
 * Maria Bras-Amoros, Julio Fernandez-Gonzalez, Cesar Marin Rodriguez
 *
 * Distributed under the terms of the GNU General Public License
 * 
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
 *
 * See the GNU General Public License for more details.
 * The full text is available at http:
 *
 * Last update: February 16, 2022
 *
 */
#include <stdio.h>
#include <stdlib.h>
#include <time.h>
typedef unsigned __int128 bbint;
int gamma;
long long int Sdesc(const bbint G, bbint S, const int c, const int m, const int u, const int v, int r, int gd) {
  int newc, s = 1, sold = 0;
  bbint A;
  long long int ng = 0;
  if (gd) {
    --gd;
    A = G;
    if (S & (bbint)1) {
      if (S & ((bbint)1 << m))
        ng += Sdesc(G | ((bbint)1 << (c - 1)), (S >> 1) | ((bbint)3 << (c - 1)), c + 1, m, u, v, r--, gd);
      else
        ng += Sdesc(G | ((bbint)1 << (c - 1)), (S >> 1) | ((bbint)3 << (c - 1)), c + 1, m, u, v, --r, gd);
    }
    while (r) {
      if (S & (bbint)1 << s) {
        newc = c + s + 1;
        for (int i = sold; i < s; i++) {
          A <<= 1;
          S &= A;
        }
        if (S & ((bbint)1 << (m + s)))
          ng += Sdesc(G | ((bbint)1 << (newc - 2)), S >> (s + 1) | ((bbint)7 << (newc - 3)), newc, m, u, v, r--, gd);
        else
          ng += Sdesc(G | ((bbint)1 << (newc - 2)), S >> (s + 1) | ((bbint)7 << (newc - 3)), newc, m, u, v, --r, gd);
        sold = s;
      }
      s++;
    }
  } else {
    A = S & (S >> m) & (((bbint)1 << u) - 1);
    s = 0;
    while (A) {
      s++;
      A &= A - 1;
    }
    ng += s * (r - 1);
    ng += r * (r - 1) * (r - 2) / 6;
    if (c > m + u) {
      A = (((bbint)1 << v) - 1) & S & (S >> u) & (S >> (m + u));
      while (A) {
        ng++;
        A &= A - 1;
      }
    }
  }
  return ng;
}
long long int lowrank(const int m, const int u, const int gamma) {
  int gd, min, mu, c;
  bbint G, S;
  long long int ng = 0;
  mu = m + u;
  if (u == m) {
    gd = gamma - mu;
    if (m < gd)
      min = m;
    else
      min = gd;
    c = mu;
    for (int v = 1; v < min; v++) {
      gd--;
      G = ((bbint)1 << c) - 1;
      c++;
      G -= ((bbint)1 << (m - 1));
      G -= ((bbint)1 << (mu - 1));
      S = ((bbint)1 << c) - 1;
      S -= ((bbint)1 << (m - v));
      S -= ((bbint)1 << (mu - v));
      ng += Sdesc(G, S - 1, c, m, u, v, m - 2, gd);
    }
    gd--;
    G = ((bbint)1 << c) - 1;
    c++;
    G -= ((bbint)1 << (m - 1));
    G -= ((bbint)1 << (mu - 1));
    S = ((bbint)1 << c) - 1;
    S -= ((bbint)1 << (m - min));
    S -= ((bbint)1 << (mu - min));
    ng += Sdesc(G, S, c, m, u, min, m - 1, gd);
  } else {
    if (m - u < gamma - mu)
      min = m - u;
    else
      min = gamma - mu;
    c = mu;
    gd = gamma - m - u;
    for (int v = 1; v < min; v++) {
      gd--;
      G = ((bbint)1 << c) - 1;
      c++;
      G -= ((bbint)1 << (m - 1));
      G -= ((bbint)1 << (mu - 1));
      S = ((bbint)1 << c) - 1;
      S -= ((bbint)1 << (m - u - v));
      S -= ((bbint)1 << (m - v));
      S -= ((bbint)1 << (mu - v));
      if (u < v)
        ng += Sdesc(G, S - 1, c, m, u, v, m - 4, gd);
      else
        ng += Sdesc(G, S - 1, c, m, u, v, m - 3, gd);
    }
    gd--;
    G = ((bbint)1 << c) - 1;
    c++;
    G -= ((bbint)1 << (m - 1));
    G -= ((bbint)1 << (mu - 1));
    S = ((bbint)1 << c) - 1;
    S -= ((bbint)1 << (m - u - min));
    S -= ((bbint)1 << (m - min));
    S -= ((bbint)1 << (mu - min));
    if (u < min)
      ng += Sdesc(G, S, c, m, u, min, m - 3, gd);
    else
      ng += Sdesc(G, S, c, m, u, min, m - 2, gd);
  }
  return ng;
}
int main(int numvars, char **vars) {
  long long int ng = 0;
  bbint G, S;
  int x, min;
  time_t seconds, secondsafter;
  gamma = (int)atoi(vars[1]);
  seconds = time(NULL);
  ng = (gamma - 4) * (gamma - 5) * (gamma - 6) / 6 + (gamma - 2) * (gamma - 3) + 8; // case m=gamma-2 and the hyperelliptic;
  for (int m = 3; m < gamma - 2; m++) {
    x = gamma - m - 1;
    if (m - 1 < x)
      min = m - 1;
    else
      min = x;
    ng += Sdesc(((bbint)1 << (m - 1)) - 1, ((bbint)1 << m) - 8, m, m, 1, 1, m - 3, x - 1);
    for (int v = 2; v < min; v++) {
      G = ((bbint)1 << (m + v)) - 1;
      G -= ((bbint)3 << (m - 1));
      S = ((bbint)1 << (m + v + 1)) - 1;
      S -= ((bbint)7 << (m - v - 1));
      ng += Sdesc(G, S - 1, m + v + 1, m, 1, v, m - 4, x - v);
    }
    G = ((bbint)1 << (m + min)) - 1;
    G -= ((bbint)3 << (m - 1));
    S = ((bbint)1 << (m + min + 1)) - 1;
    S -= ((bbint)7 << (m - min - 1));
    ng += Sdesc(G, S, m + min + 1, m, 1, min, m - 3, x - min);
    if (x > m) {
      for (int u = 2; u <= m; u++)
        ng += lowrank(m, u, gamma);
    } else {
      for (int u = 2; u < x; u++) {
        ng += lowrank(m, u, gamma);
      }
      ng += (m - 1) * (m - 2) * (m - 3) / 6;
      if (m < 2 * x)
        ng += (x - 1) * (m - 2);
      else
        ng += x * (m - 2);
      if (x == m || 2 * x != m)
        ng++;
      if (x == m - 1)
        ng++;
      if (x < m - 1 && 2 * x != m - 1)
        ng += 2;
    }
  }
  secondsafter = time(NULL);
  printf("n%d=%lld (without parallelization) time taken %d\n", (int)gamma, ng, (int)(secondsafter - seconds));
  return 0;
}

